Sums of seven octahedral numbers

We show that for a large class of cubic polynomials $f$, every sufficiently large number can be written as a sum of seven positive values of $f$. As a special case, we show that every number greater than $e^{10^7}$ is a sum of seven positive octahedral numbers, where an octahedral number is a number of the form $\frac{2x^3+x}{3}$, reducing an open problem due to Pollock to a finite computation.

==> anc/walk.cpp <==
#include <iostream>
#include <cstdlib>
#include <ctime>

#define f(x,y) for (int x = 0; x < y; ++x)

using namespace std;

struct quat {
	long long q[4];
	
	quat() {
	}
	
	quat(long long a, long long b, long long c, long long d) {
		q[0] = a;
		q[1] = b;
		q[2] = c;
		q[3] = d;
	}
};

quat mult(quat x, quat y) {
	quat z;
	f(i,4) z.q[i] = x.q[0]*y.q[i]+x.q[i]*y.q[0];
	f(i,4) z.q[0] -= x.q[i]*y.q[i];
	f(i,3) z.q[i+1] += x.q[(i+1)%3+1]*y.q[(i+2)%3+1] - x.q[(i+2)%3+1]*y.q[(i+1)%3+1];
	f(i,4) z.q[i] /= 2;
	return z;
}

quat add(quat x, quat y) {
	quat z;
	f(i,4) z.q[i] = x.q[i] + y.q[i];
	return z;
}

quat sub(quat x, quat y) {
	quat z;
	f(i,4) z.q[i] = x.q[i] - y.q[i];
	return z;
}

void show(quat x) {
	if (x.q[0]%2 == 1) {
		f(i,3) cout << (x.q[i]/2) << ".5 ";
		cout << (x.q[3]/2) << ".5";
	} else {
		f(i,3) cout << (x.q[i]/2) << " ";
		cout << (x.q[3]/2);
	}
}

quat conj(quat x) {
	quat y;
	y.q[0] = x.q[0];
	f(i,3) y.q[i+1] = -x.q[i+1];
	return y;
}

long long norm(quat x) {
	long long nm = 0;
	f(i,4) nm += x.q[i]*x.q[i];
	return nm/4;
}

quat rquot(quat x, quat y) {
	quat ybx = mult(conj(y), x);
	long long ny = norm(y), rem[4], rnm = 0, r2;
	if (ny == 0) {
		cout << "Divided by zero!" << endl;
		f(i,4) ybx.q[i] = 0;
		return ybx;
	}
	f(i,4) {
		rem[i] = (ybx.q[i]%(2*ny)+2*ny)%(2*ny);
		if (rem[i] > ny) rem[i] -= 2*ny;
		r2 = rem[i] + ny;
		if (r2 > ny) r2 -= 2*ny;
		rnm += rem[i]*rem[i] - r2*r2;
	}
	if (rnm > 0) f(i,4) {
		if (rem[i] > 0) rem[i] -= ny;
		else rem[i] += ny;
	}
	f(i,4) ybx.q[i] = (ybx.q[i]-rem[i])/ny;
	return ybx;
}

quat gcld(quat x, quat y) {
	while (norm(y) != 0) {
		quat z = sub(x,mult(y,rquot(x,y)));
		x = y;
		y = z;
	}

	// post-processing: pick "nicest" right associate
	if (x.q[0]%2 != 0) {	
		quat t = conj(x);
		f(i,4) {
			t.q[i] = (t.q[i]%4+4)%4;
			if (t.q[i] == 3) t.q[i] = -1;
		}
		x = mult(x,t);
	}	
	long long nm = norm(x);
	if (nm%2 == 0) {
		if (x.q[0] < 0) x = mult(x,quat(-2,0,0,0));
		f(i,3) if (x.q[i+1] < 0 && x.q[(i+1)%3+1] <= 0) {
			quat im(0,0,0,0);
			im.q[i+1] = 2;
			x = mult(x,im);
		}
		for (int i = 2; i >= 0; --i) if (x.q[i+1] < 0) {
			quat im(0,0,0,0);
			im.q[i+1] = 2;
			x = mult(x,im);
		}
	} else {
		bool one = (nm%4 == 1);
		f(i,4) if ((x.q[i]%4 == 0) ^ one) {
			quat im(0,0,0,0);
			im.q[i] = 2;
			x = mult(x,im);
			break;
		}
		if (x.q[0] < 0 || (x.q[0] == 0 && x.q[1] < 0)) x = mult(x,quat(-2,0,0,0));
	}
	return x;
}

#define P 2750159
#define S 2000
#define T 1354760

quat hash[P];	// hash table of vertices
int hashwch[P];	// reverse lookup for hash table
bool hemp[P];	// true if this location in the hash table is empty
int loc[T];	// loc[i] is the location of the ith vertex in the hash table
int neighbor[T][6], tot;
long long paths[T][6][2];

int hashit(quat a) {
	long long val = 0;
	f(i,4) {
		val = (val*S + S + a.q[i])%P;
	}
	while (hemp[val] == false) {
		bool same = true;
		f(i,4) if (a.q[i] != hash[val].q[i]) same = false;
		if (same) break;
		val = (val+1)%P;
	}
	if (hemp[val] == true) {
		hemp[val] = false;
		f(i,4) hash[val].q[i] = a.q[i];
		hashwch[val] = tot;
		loc[tot++] = val;
	}
	return val;
}

int main(int argc, char **argv) {
	int s = 11422;
	if (argc > 1) s = atoi(argv[1]);
	
	quat start(216*2, 365*2, 421*2, 625*2);
	
	quat N, Q[6];
	
	f(i,3) N.q[i+1] = 0;
	N.q[0] = 2*norm(start);
	
	f(i,6) f(j,3) Q[i].q[j+1] = 0;
	f(i,6) Q[i].q[0] = 2;
	f(i,3) Q[i].q[i+1] = 4;
	f(i,3) Q[i+3].q[i+1] = -4;
	
	f(i,P) hemp[i] = true;
	hashit(start);
	f(l,tot) {
		f(i,6) neighbor[l][i] = hashwch[hashit(gcld(N,mult(Q[i],hash[loc[l]])))];
	}
	
	cout << "Number of vertices is " << tot << "." << endl;
	
	bool goal[tot];
	f(i,tot) goal[i] = false;
	// hardcoding in the goal vertices
	int sign[2] = {1, -1};
	int perm[6][3] = {{1,2,3}, {1,3,2}, {2,1,3}, {2,3,1}, {3,1,2}, {3,2,1}};
	int hard[4][4] = {{216, 365, 421, 625}, {216, 409, 443, 581}, {736, 99, 155, 415}, {404, 99, 487, 581}};
	f(i,4) f(p,6) f(s1,2) f(s2,2) f(s3,2) {
		quat g;
		g.q[0] = 2*hard[i][0];
		int s[3] = {s1, s2, s3};
		f(j,3) g.q[j+1] = sign[s[j]]*2*hard[i][perm[p][j]];
		int gl = hashwch[hashit(g)];
		goal[gl] = true;
	}
	
	f(l,tot) f(i,6) {
		paths[l][i][0] = 1;
		if (goal[neighbor[l][i]]) paths[l][i][0] = 0;
	}
	long long mostpos = 1;	// largest possible number of paths
	long long maxpaths;	// maximum number of paths starting from any vertex
	f(t,s) {
		if(t < 100 || t%100 == 0) {
			maxpaths = 0;
			f(l,tot) f(i,6) if (paths[l][i][t%2] > maxpaths) maxpaths = paths[l][i][t%2];
			
			cout << "Largest probability for walks of length " << t << " is " << maxpaths << "/" << mostpos << " = " << (((double) maxpaths)/((double) mostpos)) << "." << endl;
		}
		
		f(l,tot) f(i,6) paths[l][i][(t+1)%2] = 0;
		f(l,tot) f(i,6) if (!goal[neighbor[l][i]]) f(j,6) if (j != (i+3)%6) {
			paths[neighbor[l][i]][j][(t+1)%2] += paths[l][i][t%2];
		}
		if (t <= 24) mostpos *= 5;
		else {
			f(l,tot) f(i,6) {
				paths[l][i][(t+1)%2] = (paths[l][i][(t+1)%2]-1)/5+1;	// round UP
			}
		}
	}
	maxpaths = 0;
	f(l,tot) f(i,6) if (paths[l][i][s%2] > maxpaths) maxpaths = paths[l][i][s%2];
	
	cout << "Largest probability for walks of length " << s << " is " << maxpaths << "/" << mostpos << " = " << (((double) maxpaths)/((double) mostpos)) << "." << endl;
	
	return 0;
}


